User-driven Design and Evaluation of Liquid Types in Java

Bugs that are detected earlier during the development lifecycle are easier and cheaper to fix, whereas bugs that are found during production are difficult and expensive to address, and may have dire consequences. Type systems are particularly effective at identifying and preventing bugs early in the development lifecycle by causing invalid programs to result in build failure. Liquid Types are more powerful than those found in mainstream programming languages, allowing the detection of more classes of bugs. However, while Liquid Types were proposed in 2008 with their integration in ML and subsequently introduced in C (2012), Javascript(2012) and Haskell(2014) through language extensions, they have yet to become widely adopted by mainstream developers. This paper investigates how Liquid Types can be integrated in a mainstream programming language, Java, by proposing a new design that aims to lower the barrier to entry and adapts to problems that Java developers commonly encounter at runtime. To promote accessibility, we conducted a series of developer surveys to design the syntax of LiquidJava, our prototype. To evaluate the prototype's usability, we conducted a user study of 30 Java developers, concluding that users intend to use LiquidJava and that it helped to find more bugs and debug faster.

==> results/answers_plotting.py <==
import datetime
import operator
import functools

import numpy as np
import pandas as pd

from plotting import plot_bar, plot_violin

'''
    Helper Functions
'''
# Creates an Yes dataframe
def mk_yes_df(found_java, fix_java, found_liquid, fix_liquid):
    # Auxiliary function
    count_yes = lambda x: x.value_counts()['yes'] if 'yes' in x.value_counts() else 0
    
    # Get the sizes for the percentages
    java_size, liquid_size = len(found_java.index), len(found_liquid.index)

    v = [count_yes(found_java), count_yes(fix_java), 
        count_yes(found_liquid), count_yes(fix_liquid)]
    
    percentages = [100.0 * v[0] / java_size, 
                   100.0 * v[1] / java_size, 
                   100.0 * v[2] / liquid_size, 
                   100.0 * v[3] / liquid_size]
    
    return pd.DataFrame({'labels': ['Found Plain Java','Fix Plain Java','Found Liquid Java', 'Fix Liquid Java'], 'Correct': v}), percentages

# Creates a time dataframe by converting the times to seconds
def mk_time_df(time_java, time_liquid):

    concat_times = np.concatenate((time_java, time_liquid), axis=None)
    
    pd_times = pd.DataFrame(concat_times, columns=['Time'])

    pd_times['Version'] = ['Java'] * len(time_java) + \
                        ['LiquidJava'] * len(time_liquid) 

    pd_times['Time (s)'] = [convert_to_secs(pd.Timestamp(time)) for time in pd_times['Time'].to_numpy()]

    return pd_times

# Auxiliary function
def convert_to_secs(time):
    hour = time.hour
    minute = time.minute
    secs = time.second
    return hour * 3600 + minute * 60 + secs


# Load the answers from the csv
def load_answers (csv_file):
    lines = open(csv_file, 'r', encoding='iso-8859-1').readlines()
    ans_matrix = [l.rstrip('\n').split(";") for l in lines]
    ans_matrix = list(filter(lambda answer: answer[0] != "", ans_matrix))
    return ans_matrix

answers_array = load_answers('answers.csv')

column_names, data = answers_array[0], answers_array[1:]

# Create pd
answers_pd = pd.DataFrame(data, columns=column_names)


'''
    Process the columns:
        - remove the columns with no name
        - time columns with the proper format
'''
# Remove from the pandas the columns with no name 
indexes_remove = [i for i in range(len(column_names)) if column_names[i] == ""]
answers_pd = answers_pd.drop(answers_pd.columns[indexes_remove], axis=1)

# Convert the time columns with the proper format
time_columns = [col for col in column_names if 'time' in col]

for col in time_columns:
    try:
        answers_pd[col] = pd.to_datetime(answers_pd[col] , format='%M:%S,%f')
    except Exception as e:
        # print(f'Not possible to convert the {col} column to datetime: {e}')
        pass # replace with logger later


'''
    Create the versions dataframes
'''
pd_together1 = answers_pd.loc[answers_pd['version'] == "1"]
# print("Size of Answers on Version 1:", len(pd_together1))
pd_together2 = answers_pd.loc[answers_pd['version'] == "2"]
# print("Size of Answers on Version 2:", len(pd_together2))


'''
    Times difference with and without LiquidJava
'''
def avg_datetime(series):
    dt_min = series.min()
    deltas = [x-dt_min for x in series]
    return dt_min + functools.reduce(operator.add, deltas) / len(deltas)


############################################################################ Sum
# Obtain the dataframes
found_java, fix_java = pd_together1["found1"], pd_together1["fix1"]
found_liquid, fix_liquid = pd_together2["found1LJ"], pd_together2["fix1LJ"]

sum_df, percent = mk_yes_df(found_java, fix_java, found_liquid, fix_liquid)

# Plot the dataframe
plot_bar('results_sum', sum_df, xx='labels', yy='Correct', title="Java and LiquidJava Comparison with Sum", percentages=percent)

# Plot the time distribution of plain and liquid java for the Sum 
time_java = pd_together1["time#1"] 
time_liquid = pd_together2["time#1LJ"]

pd_times = mk_time_df(time_java, time_liquid)

plot_violin('time_sum', pd_times, xx='Time (s)', yy='Version', title="Comparison on Java and LiquidJava time expent for bug finding", percentages=percent)


###################################################################### Fibonacci
# LiquidJava was SLOWER by **00:11.28**
found_java, fix_java = pd_together2["found1"], pd_together2["fix1"]
found_liquid, fix_liquid = pd_together1["found1LJ"], pd_together1["fix1LJ"]

fibonacci_df, percent = mk_yes_df(found_java, fix_java, found_liquid, fix_liquid)

# Plot the dataframe
plot_bar('results_fibonacci', fibonacci_df, xx='labels', yy='Correct',title="Java and LiquidJava comparison with Fibonacci", percentages=percent)

# Plot the time distribution of plain and liquid java for the Sum 
time_java = pd_together2["time#1"]
time_liquid = pd_together1["time#1LJ"]

pd_times = mk_time_df(time_java, time_liquid)

# Plot the times
plot_violin('time_fibonacci', pd_times, xx='Time (s)', yy='Version', title="Comparison on Java and LiquidJava time expent for bug finding", percentages=percent)


######################################################################### Socket
# LiquidJava was faster by **00:35.13**
found_java, fix_java = pd_together1["found2"], pd_together1["fix2"]
found_liquid, fix_liquid = pd_together2["found2LJ"], pd_together2["fix2LJ"]

socket_df, percent = mk_yes_df(found_java, fix_java, found_liquid, fix_liquid)

# Plot the dataframe
plot_bar('results_socket', socket_df, xx='labels', yy='Correct',title="Java and LiquidJava comparison with Sockets", percentages=percent)

# Plot the time distribution of plain and liquid java for the Socket 
time_java = pd_together1["time#2"]
time_liquid = pd_together2["time#2LJ"]

pd_times = mk_time_df(time_java, time_liquid)

# Plot the times
plot_violin('time_socket', pd_times, xx='Time (s)', yy='Version', title="Comparison on Java and LiquidJava time expent for bug finding", percentages=percent)


#################################################################### Array Deque
# Liquid Java is **01:22.91** faster
found_java, fix_java = pd_together2["found2"], pd_together2["fix2"]
found_liquid, fix_liquid = pd_together1["found2LJ"], pd_together1["fix2LJ"]

deque_df, percent = mk_yes_df(found_java, fix_java, found_liquid, fix_liquid)

# Plot the dataframe
plot_bar('results_deque', deque_df, xx='labels', yy='Correct',title="Java and LiquidJava comparison with Array Deque", percentages=percent)

# Plot the time distribution of plain and liquid java for the Socket
time_java = pd_together2["time#2"]
time_liquid = pd_together1["time#2LJ"]

pd_times = mk_time_df(time_java, time_liquid)

# Plot the times
plot_violin('time_deque', pd_times, xx='Time (s)', yy='Version', title="Comparison on Java and LiquidJava time expent for bug finding", percentages=percent)


#################################################################### Annotations
# Creates an Yes dataframe for liquid java annotations
def mk_yes_df_annotations(variables, methods, classes, fields):
    # Auxiliary function
    count_yes = lambda x: x.value_counts()['yes'] if 'yes' in x.value_counts() else 0
    
    v = [count_yes(variables), count_yes(methods), count_yes(classes), count_yes(fields)]
    # TODO: in this case all of them have the same amount, only used variables 
    percentages = [(count / len(variables.index)) * 100 for count in v]

    return pd.DataFrame({'Annotation Target': ['Variables','Methods','Classes', 'Fields'], 'Correct': v}), percentages


# Obtain the pandas values
pd_variables = answers_pd['variable_annotated_correct'] 
pd_method = answers_pd['method_annotated_correct'] 
pd_classes = answers_pd['class_annotated_correct_protocol'] 
pd_fields = answers_pd['class_annotated_correct_rgb']

df_annotations, percent = mk_yes_df_annotations(pd_variables, pd_method, pd_classes, pd_fields)

# Plot the dataframe
plot_bar('results_annotations', df_annotations, xx='Annotation Target', yy='Correct', title="LiquidJava annotation results", percentages=percent)


# Plot the times
time_var = answers_pd['variable_annotated_time']
time_method = answers_pd['method_annotated_time']
time_classes = answers_pd['class_annotated_time']

concat_times = np.concatenate((time_var, time_method, time_classes), axis=None)

pd_times = pd.DataFrame(concat_times, columns=['Time'])

pd_times['Annotation Target'] = ['Variables'] * len(time_var) + \
                                ['Methods'] * len(time_method) + \
                                ['Classes'] * len(time_classes)

pd_times['Time (s)'] = [convert_to_secs(pd.Timestamp(time)) for time in pd_times['Time'].to_numpy()]

# Plot the times
plot_violin('time_annotations', pd_times, xx='Time (s)', yy='Annotation Target', title="Comparison on Java and LiquidJava time expent for bug finding", percentages=percent)


#################################################################### Before
# Creates an Yes dataframe for liquid java annotations
def mk_yes_df_overview(variables, methods, classes):
    # Auxiliary function
    count_yes = lambda x: x.value_counts()['yes'] if 'yes' in x.value_counts() else 0
    
    v = [count_yes(variables), count_yes(methods), count_yes(classes)]
    # TODO: in this case all of them have the same amount, only used variables 
    percentages = [(count / len(variables.index)) * 100 for count in v]

    return pd.DataFrame({'Annotation Target': ['Variables','Methods','Classes'], 'Correct': v}), percentages

# Obtain the pandas values
pd_variables = answers_pd['variable-ref-correct'] 
pd_method = answers_pd['method-ref-correct'] 
pd_classes = answers_pd['class-ref-correct'] 

df_annotations, percent = mk_yes_df_overview(pd_variables, pd_method, pd_classes)

# Plot the dataframe
plot_bar('results_overview', df_annotations, xx='Annotation Target', yy='Correct', title="LiquidJava before overview annotations", percentages=percent)


# Plot the times
time_var = answers_pd['variable-ref-time']
time_method = answers_pd['method-ref-time']
time_classes = answers_pd['time#class-ref-time']

concat_times = np.concatenate((time_var, time_method, time_classes), axis=None)

pd_times = pd.DataFrame(concat_times, columns=['Time'])

pd_times['Annotation Target'] = ['Variables'] * len(time_var) + \
                                ['Methods'] * len(time_method) + \
                                ['Classes'] * len(time_classes)

pd_times['Time (s)'] = [convert_to_secs(pd.Timestamp(time)) for time in pd_times['Time'].to_numpy()]

# Plot the times
plot_violin('time_overview', pd_times, xx='Time (s)', yy='Annotation Target', title="LiquidJava before overview time expent", percentages=percent)


==> results/plotting.py <==
import seaborn as sns
import matplotlib.pyplot as plt

FOLDER_PATH = 'plots'
EXTENSION = 'pdf'

def do_percentage(ax, percentages):
    patches = ax.patches
    for i in range(len(patches)):
        x = patches[i].get_x() + patches[i].get_width()/2
        y = patches[i].get_height()+.05
        ax.annotate('{:.1f}%'.format(percentages[i]), (x, y), ha='center')

def plot_bar(name, df, xx, yy, title, percentages):
    #ax = df.plot.bar(x='labels', y='Correct', rot=0)
    sns_plot = sns.barplot(x=xx, y=yy, data=df)
    fig = sns_plot.get_figure()
    ax = plt.gca()
    do_percentage(sns_plot, percentages)
    ax.set_title(title)
    plt.tight_layout()
    plt.savefig(f'{FOLDER_PATH}/{name}.{EXTENSION}')
    plt.clf()

def plot_violin(name, df, xx, yy, title, percentages):
    sns_plot = sns.violinplot(x=xx, y=yy, data=df, cut=0)
    sns_plot = sns.stripplot(y=yy, x=xx, data=df,
              color="black", edgecolor="gray")
    fig = sns_plot.get_figure()
    ax = plt.gca()
    do_percentage(sns_plot, percentages)
    ax.set_title(title)
    plt.tight_layout()
    fig.savefig(f"{FOLDER_PATH}/{name}.{EXTENSION}")
    fig.clf()


==> results/run_results.sh <==
python3.7 answers_plotting.py
